Synthetic Homotopy Theory

The goal of this dissertation is to present results from synthetic homotopy theory based on homotopy type theory (HoTT). After an introduction to Martin-L\"of's dependent type theory and homotopy type theory, key results include a synthetic construction of the Hopf fibration, a proof of the Blakers--Massey theorem, and a derivation of the Freudenthal suspension theorem, with calculations of some homotopy groups of $n$-spheres.

==> replace.py <==
import os
import re

# Define the regex pattern and replacement format
# regex_pattern = r"""\\\#(lemma|theorem|axiom|proposition|definition|example|remark|corollary|typee)\(\{\[\}\\protect\{\\cite\[([a-zA-Z0-9,.\s()]*)\{\]\}\}\]\{([a-z\-]*)\}\)\{\[\}(.*?)\{\]\}"""
# replace_pattern = r"\\begin{\1}[\\protect{\\cite[\2]{\3}}]\n\4\n\\end{\1}"

regex_pattern = r"\\\#(lemma|theorem|axiom|proposition|definition|example|remark|corollary|typee|proof)\{\[\}(.*?)\{\]\}"
replace_pattern = r"\\begin{\1}\2\\end{\1}"

# regex_pattern = r"""\\\#(lemma|theorem|axiom|proposition|definition|example|remark|corollary|typee)\(\{\[\}(.*?)\{\]\}\)\{\[\}(.*?)\{\]\}"""
# replace_pattern = r"""\\begin{$1}[$2]\n$3\\end{$1}"""

# Directory containing the .tex files
sections_dir = "sections"

# Loop over all the files in the directory
for filename in os.listdir(sections_dir):
    if filename.endswith(".tex"):
        filepath = os.path.join(sections_dir, filename)
        
        # Read the content of the file
        with open(filepath, 'r', encoding='utf-8') as file:
            content = file.read()
        
        # Perform the regex substitution
        new_content = re.sub(regex_pattern, replace_pattern, content, flags=re.DOTALL)
        
        # Write the updated content back to the file
        with open(filepath, 'w', encoding='utf-8') as file:
            file.write(new_content)

        print(f"Processed {filename}")

print("Replacement complete.")

